Dynamics of spatial phase coherence in a dissipative Bose-Hubbard atomic system

We investigate the loss of spatial coherence of one-dimensional bosonic gases in optical lattices illuminated by a near-resonant excitation laser. Because the atoms recoil in a random direction after each spontaneous emission, the atomic momentum distribution progressively broadens. Equivalently, the spatial correlation function (the Fourier-conjugate quantity of the momentum distribution) progressively narrows down as more photons are scattered. Here we measure the correlation function of the matter field for fixed distances corresponding to nearest-neighbor (n-n) and next-nearest-neighbor (n-n-n) sites of the optical lattice as a function of time, hereafter called n-n and n-n-n correlators. For strongly interacting lattice gases, we find that the n-n correlator $C_1$ decays as a power-law at long times, $C_1\propto 1/t^{\alpha}$, in stark contrast with the exponential decay expected for independent particles. The power-law decay reflects a non-trivial dissipative many-body dynamics, where interactions change drastically the interplay between fluorescence destroying spatial coherence, and coherent tunnelling between neighboring sites restoring spatial coherence at short distances. The observed decay exponent $\alpha \approx 0.54(6) $ is in good agreement with the prediction $\alpha=1/2$ from a dissipative Bose-Hubbard model accounting for the fluorescence-induced decoherence. Furthermore, we find that the n-n correlator $C_1$ controls the n-n-n correlator $C_2$ through the relation $C_2 \approx C_1^2$, also in accordance with the dissipative Bose-Hubbard model.

==> figures/Plot_Cuts_nk_vs_t.py <==
# -*- coding: utf-8 -*-
"""
Created on Sat Jul  2 12:01:01 2016

@author: raphael
"""

#from __future__ import division
import numpy as np
import matplotlib as mp
import matplotlib.pyplot as plt
import scipy.constants as c
import matplotlib.gridspec as gridspec
import scipy.constants as cst

save = 1

golden = (1+np.sqrt(5))/2
n_col = 2
fig_width = n_col*2.17+(n_col-1)*0.39
fig_height = 1.7*fig_width/golden

# =============================================================================
#  Figure settings
# =============================================================================


params_plot = {   'backend':'ps',
              'axes.labelsize': 10,
              'font.size': 10,
              'legend.fontsize': 8,
              'xtick.labelsize': 8,
              'ytick.labelsize': 8,
              'figure.subplot.left': 0.1,
              'figure.subplot.bottom': 0.1,
              'figure.subplot.right': 0.95,
              'figure.subplot.top': 0.95,                     
              'axes.linewidth': 1,
                  }
mp.rcParams.update(params_plot)

 
pgf_with_latex = {                      # setup matplotlib to use latex for output
 "pgf.texsystem": "pdflatex",        # change this if using xetex or lautex
 "text.usetex": True,                # use LaTeX to write all text
 "font.family": "sans-serif",
 "font.serif": [],                   # blank entries should cause plots 
 "font.sans-serif": [],              # to inherit fonts from the document
 "font.monospace": [],
 "pgf.preamble": 
     r"\usepackage[utf8x]{inputenc}"+    # use utf8 fonts 
     r"\usepackage[T1]{fontenc}"+        # plots will be generated
     r"\usepackage{color}",              # using this preamble
}
mp.rcParams.update(pgf_with_latex)

# size
col_width_pt = 398/2 # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
aspect_ratio = (np.sqrt(5)-1.0)  /2   # Aesthetic ratio
col_width = col_width_pt*inches_per_pt  # width in inches

n_row = 2 #figure height in columns unit
n_col = 2 #figure width in columns unit
fig_width = col_width*n_col
fig_height = col_width*aspect_ratio*n_row
params_resize = {'figure.figsize': (fig_width, fig_height)}
mp.rcParams.update(params_resize)


n_roi = 400
n_bz = 25

pi = c.pi
ps = 6.45e-6
f399 = 2*pi*7.5152639e14
s0 = 3*(c.c/f399*2*pi)**2/2/pi
mYb = 70*c.m_p + 104*c.m_n #Yb 174 mass
agg = 5.55e-9
ggg = 4*pi*c.hbar**2*agg/mYb
wl = 759.354e-9
kl = 2*pi/wl
Er = c.hbar**2*kl**2/2/mYb

sigma = 6

def powe(t,a,A):
    return A/t**a

def plotcut(kx,roi,ax,**kwargs):
    Y = np.sum(roi[int(n_roi/2)-10:int(n_roi/2)+10,:],axis=0)/20
    ax.plot(kx,Y,**kwargs)

def gauss(x,c,s,A):
    return A*np.exp(-(x-c)**2/2/s**2)

def gauss2D(A,s,c1,c2):
    x = np.arange(-n_roi/2,n_roi/2)
    X,Y = np.meshgrid(x,x,indexing='ij')
    res = gauss(X,c1,s,A)*gauss(Y,c2,s,1)
    return res

def modulateWannier(xdata,W,exc1,exc2,exc3,a0,a1,a2,a3,a4,a5):
    
    Nx=len(xdata)
    
    res=np.zeros(Nx)
    cos1 = np.cos(1*xdata*np.pi)
    cos2 = np.cos(2*xdata*np.pi)
    cos3 = np.cos(3*xdata*np.pi)
    cos4 = np.cos(4*xdata*np.pi)
    cos5 = np.cos(5*xdata*np.pi)
    modulation = a0+a1*cos1+a2*cos2+a3*cos3+a4*cos4+a5*cos5
    print(np.shape(modulation))
    for ix in range(Nx): 
        res[ix] = W[0,ix]*modulation[ix] + exc1*W[1,ix] + exc2*W[2,ix] + exc3*W[3,ix]
    print(np.shape(res))
    return res
    

tdiss=[0.1,0.5,2.0,]
tdiss_label=['0.1','0.5','2.0']

plotlabelL=[r'\bf{a1}',r'\bf{a2}',r'\bf{a3}',]
plotlabelM=[r'\bf{b1}',r'\bf{b2}',r'\bf{b3}',]
plotlabelR=[r'\bf{c1}',r'\bf{c2}',r'\bf{c3}',]


fig1 = plt.figure()
    
gs1 = gridspec.GridSpec(nrows=3, ncols=4,hspace=0.5,wspace=0.05)


for idiss in range(3):
    FilePath='C://Users//fabri//backup_Dell_nov2022//manip Yb//Diffusion3P1//données 2020//profiles_fabrice//'
    FileName='fit_profile_fabrice_t='+tdiss_label[idiss]+'ms.npz'
    dataFile=FilePath+FileName
    
    datas = np.load(dataFile)
    print(list(datas.keys()))
    
    nk_exp = datas['data']
    
    kx=datas['k']
    
    fit = datas['fit']
    
    fit_params = datas['fit_params']
    
    W = datas['W']
    
    datas.close()
    
    print(np.shape(nk_exp))
    #print(sols)
    # fitdata = np.load('data_coherences.npz',allow_pickle=True,encoding='latin1')
    # print(list(fitdata))
    # Vx=fitdata['depths']
    # fitparams=fitdata['fits']
    # Cn=fitdata['coherences']
    # print(Vx)
    # print(fitparams)
    # print(Cn)
    # fitdata.close()
    
    P = gauss2D(1,sigma,0,0)
    P /= np.sum(P)
    
    
    Ndata = 1
    colors = [mp.cm.get_cmap('viridis')(x) for x in np.linspace(0., 1, 4) ]
    symbols = ['o', 's', 'D', 'o', 's', 'D', 'o', 's', 'D']
    colors.append(mp.cm.Blues(0))
    
    factor = 100
    offset = 0. *factor
    
    
    
    #fig0 = plt.figure()
    
    #gs1 = gridspec.GridSpec(nrows=1, ncols=1,hspace=0.3,wspace=0.05)
    
    # ax0 = fig0.add_subplot(gs1[0, 0])
    
    # for (i) in range(4):
    #     print(i)
    #     ax0.plot(kx,W[i,:],color=colors[i])
    
    # plt.show()
    
    # fig1 = plt.figure()
    
    # gs1 = gridspec.GridSpec(nrows=1, ncols=4,hspace=0.3,wspace=0.05)
    
    ax0 = fig1.add_subplot(gs1[idiss, 0:2])
    ax1 = fig1.add_subplot(gs1[idiss, 2])
    ax2 = fig1.add_subplot(gs1[idiss, 3])




    # ax01 = ax0.twinx()
    # ax01.set_yticks(10*offset*np.arange(0,len(rois)-2))
    #ax0.set_yticks(10*offset*np.arange(0,len(rois)-2))
    #ax0.set_yticklabels([])
    
    #print(len(time),len(rois)-2)
    #ax3.set_yticklabels(['$%.1f$'%t for t in time[1:len(time)*-1]*1e3],
    #                    fontsize=14)
    
    #:ax01.plot([-200,199],[-5*offset,10*offset*(len(rois)-2)],lw=0)
    #ax01.set_ylabel(r'Dissipation time [ms]',               labelpad=2,fontsize=16)
    

    mW = modulateWannier(kx,W,*fit_params)
    WannierEnveloppe= modulateWannier(kx,W,0,0,0,fit_params[3],0,0,0,0,0)

    ax0.plot(kx,nk_exp*factor,lw=2, color='royalblue')
    ax0.plot(kx,mW*factor,lw=1,color='k')
    ax0.plot(kx,(nk_exp-mW)*factor,lw=2,color='orange')
    ax0.plot(kx,WannierEnveloppe*factor,lw=1,color='k',ls='--')


    mW2 = modulateWannier(kx,W,fit_params[0],fit_params[1],fit_params[2],
                          0,0,0,0,0,0)
    mW3 = modulateWannier(kx,W,0,0,0,0,fit_params[4],fit_params[5],fit_params[6],
                          fit_params[7],fit_params[8])
    mW33 = modulateWannier(kx,W,fit_params[0],fit_params[1],fit_params[2],
                           fit_params[3],0,0,0,0,0)

    mW34 = modulateWannier(kx,W,fit_params[0],fit_params[1],fit_params[2],
                           fit_params[3],fit_params[4],0,0,0,0)




    ax1.plot(kx,(nk_exp-mW2)*factor,lw=0,color='royalblue',marker='.',ms=3)
    ax1.plot(kx,(nk_exp-mW)*factor,lw=2,color='orange')
    ax1.plot(kx,WannierEnveloppe*factor,lw=1,color='k',ls='--')

# # These are in unitless percentages of the figure size. (0,0 is bottom left)
#     left, bottom, width, height = [0.6, 0.8, 0.2, 0.1]
#     ax2 = fig1.add_axes([left, bottom, width, height])

    if tdiss[idiss]<0.5:
        scalefactor=2
        pos_scalefactor=0.5
    elif tdiss[idiss]<1:
        scalefactor=4
        pos_scalefactor=0.5
    else:
        scalefactor=6
        pos_scalefactor=0.4

    ax2.plot(kx,(nk_exp-mW)*factor*scalefactor,lw=2,color='orange')
    ax2.plot(kx,(nk_exp-mW33)*factor*scalefactor,lw=0,color='royalblue',marker='.',ms=3)
    ax2.plot(kx,mW3*factor*scalefactor,lw=1,color='red',ls='-')
    ax2.plot(kx,1.+(nk_exp-mW34)*factor*scalefactor,lw=0,color='black',marker='.',ms=3)


    ax0.set_xlabel(r'Momentum $k_x/k_\mathrm{L}$',
                             labelpad=1,fontsize=10)
    ax1.set_xlabel(r'$k_x/k_\mathrm{L}$',
                             labelpad=1,fontsize=10)
    ax2.set_xlabel(r'$k_x/k_\mathrm{L}$',
                             labelpad=1,fontsize=10)

    ax0.set_ylabel(r'$\pi(k_x)$ (a.u)',labelpad=1,fontsize=10)
#    ax0.set_title(r'Atomic density [a.u.]',fontsize=16)

    ax0.set_xticks([-4,-2,0,2,4])
#    ax0.set_xticklabels([r'$-3$',r'$-2$',r'$0$',r'$2$',r'$3$'],fontsize=8)
    ax0.set_yticks([0,1])
    ax0.set_yticklabels(['$0$',''],fontsize=8)

    ax1.set_xticks([-2,0,2])
#    ax1.set_xticklabels(['r$-1$','r$0$','r$1$'],fontsize=8)
    ax1.set_yticks([])

    ax2.set_xticks([-2,0,2])
#    ax2.set_xticklabels(['r$-1$',r'$0$',r'$1$'],fontsize=8)

    ax2.yaxis.tick_right()

    ax2.set_yticks([0,1])
    ax2.set_yticklabels([r'$0$',''],fontsize=8)


    ax0.set_xlim(-4,4)
    ax0.set_ylim(-0.5,1.75)
    ax1.set_xlim(-2.5,2.5)
    ax1.set_ylim(-0.5,1.75)
    ax2.set_xlim(-2.5,2.5)
    ax2.set_ylim(-0.5,1.75)
#    ax0.set_ylim(-0.02,np.max(mW)*1.2)
#    ax1.set_ylim(-0.02,np.max(mW)*1.2)
    
    ax0.text(-3.75,1.4,plotlabelL[idiss])
    ax1.text(-2.25,1.4,plotlabelM[idiss])
    ax2.text(-2.25,1.4,plotlabelR[idiss])

    ax0.text(1.75,1.4,r'$t=%3.1f$\,ms'%(tdiss[idiss]),fontsize=8)
    ax2.text(0.6,pos_scalefactor,r'$\times %3d$'%scalefactor)

plt.savefig('Cuts_nk_and_Fits_1D.pdf',format='pdf')
plt.show()



plt.close(fig1)


